Scaling dimensions from the mirror TBA

The mirror TBA equations proposed by Arutyunov, Suzuki and the author are solved numerically up to 't Hooft's coupling $\lambda\approx 2340$ for several two-particle states dual to ${\cal N}=4$ SYM operators from the $\sl(2)$ sector. The data obtained for states with mode numbers $n=1,2,3,4$ is used to propose a general charge $J$ dependent formula for the first nonvanishing subleading coefficient in the strong coupling expansion of scaling dimensions. In addition we find that the first critical and subcritical values of the coupling for the $J=4, n=1$ operator are at $\lambda\approx 133$ and $\lambda\approx 190$, respectively.

==> Scaling_Dimensions.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    104558,       2547]
NotebookOptionsPosition[    102937,       2492]
NotebookOutlinePosition[    103276,       2507]
CellTagsIndexPosition[    103233,       2504]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Scaling dimensions/energies and Bethe roots of (J, n) two - particle states \
from the mirror TBA as functions of the effective string tension g = ",
 Cell[BoxData[
  FractionBox[
   SqrtBox["\[Lambda]"], 
   RowBox[{"2", " ", "\[Pi]"}]]],
  CellChangeTimes->{{3.477978479355567*^9, 3.47797848518477*^9}, {
    3.477978526905965*^9, 3.477978558558764*^9}, 3.477978818784206*^9, {
    3.47797893241954*^9, 3.477978945785445*^9}, {3.477978976632669*^9, 
    3.477979010495103*^9}, {3.477979041703871*^9, 3.477979074477324*^9}, {
    3.4779861010333843`*^9, 3.4779861295044622`*^9}, {3.47809444500954*^9, 
    3.478094474873455*^9}, {3.478094540478312*^9, 3.478094568900114*^9}, {
    3.478699388112507*^9, 3.478699437966448*^9}, {3.4807387043191566`*^9, 
    3.4807387051657057`*^9}, 3.4807468297160397`*^9, {3.48075258886584*^9, 
    3.48075258932831*^9}, {3.4807530124515657`*^9, 3.480753022407692*^9}, {
    3.480754304205481*^9, 3.48075444951793*^9}, {3.4807546632869587`*^9, 
    3.4807546709088173`*^9}, {3.4807547017483377`*^9, 3.480754800963788*^9}, {
    3.480754873978332*^9, 3.4807549735216503`*^9}, {3.480755084241355*^9, 
    3.480755136832238*^9}, {3.480755176479579*^9, 3.480755185820908*^9}, {
    3.480755257068335*^9, 3.4807552793987007`*^9}, {3.480755318476585*^9, 
    3.4807553255820923`*^9}, {3.48075536481013*^9, 3.480755486656955*^9}, {
    3.4807555228670464`*^9, 3.480755533686627*^9}, {3.480755569762014*^9, 
    3.480755618193871*^9}, {3.480755741206009*^9, 3.4807557413736897`*^9}, {
    3.480755862124494*^9, 3.48075586816698*^9}, {3.480756204487656*^9, 
    3.4807562124092607`*^9}, {3.480757372257025*^9, 3.480757408736135*^9}, {
    3.480757476971615*^9, 3.480757484943287*^9}, {3.4807575331832438`*^9, 
    3.480757535886899*^9}, {3.4807575951181087`*^9, 3.480757601271367*^9}, {
    3.4807579095302258`*^9, 3.4807579098813*^9}, {3.4807586762549143`*^9, 
    3.480758710359119*^9}, {3.480758746890473*^9, 3.480758776305916*^9}, {
    3.480832060792904*^9, 3.4808320626513443`*^9}, {3.480832947961384*^9, 
    3.480833024141922*^9}, {3.480833060321266*^9, 3.480833108423695*^9}, {
    3.480872246305643*^9, 3.480872250120904*^9}, {3.48087246758444*^9, 
    3.480872478011999*^9}, {3.480872508836659*^9, 3.4808725125170918`*^9}, {
    3.480872618771287*^9, 3.48087262811033*^9}, {3.480873200300085*^9, 
    3.480873201386958*^9}, 3.480875531881566*^9, {3.480876073758637*^9, 
    3.480876137991088*^9}, {3.4808766299470167`*^9, 3.480876650860176*^9}, {
    3.4808783456897717`*^9, 3.4808783557152033`*^9}, {3.4808784029727697`*^9, 
    3.480878434787002*^9}, {3.480930088952973*^9, 3.480930099140255*^9}, {
    3.4809313276555643`*^9, 3.480931362679962*^9}, 3.4809314129622726`*^9, {
    3.480931445442563*^9, 3.480931466291703*^9}, {3.480931665175228*^9, 
    3.480931668144105*^9}, {3.480932208166706*^9, 3.4809323168349867`*^9}, {
    3.4809336041249847`*^9, 3.480933607108754*^9}, 3.480933645449834*^9, {
    3.48093372840349*^9, 3.48093373534007*^9}, {3.480935094409974*^9, 
    3.480935100492887*^9}, {3.480935146658842*^9, 3.480935165890913*^9}, {
    3.481022925166238*^9, 3.481022936052393*^9}, {3.481884318094614*^9, 
    3.481884319502378*^9}, {3.482206894600231*^9, 3.482206896013033*^9}, {
    3.482206983926835*^9, 3.482207039205309*^9}, {3.482207157690167*^9, 
    3.4822072135360823`*^9}, {3.482207351827938*^9, 3.482207356569756*^9}, {
    3.482207398242581*^9, 3.4822074254960012`*^9}, {3.482207489600006*^9, 
    3.482207504493548*^9}, {3.482207717350944*^9, 3.4822077247042933`*^9}, {
    3.482207769333502*^9, 3.482207826808228*^9}, {3.4822079406343718`*^9, 
    3.482207945935363*^9}, {3.482208107156734*^9, 3.482208107577544*^9}, {
    3.4822081773388157`*^9, 3.48220818859941*^9}, {3.482740023805722*^9, 
    3.482740027723879*^9}, {3.484924524008194*^9, 3.484924581228829*^9}, {
    3.484928192409583*^9, 3.4849281930393744`*^9}, {3.4849996373484488`*^9, 
    3.4849997013606253`*^9}, 3.485000273590878*^9, {3.4850008463570757`*^9, 
    3.485000853791387*^9}, {3.493021536254571*^9, 3.4930215567991667`*^9}, {
    3.493021588729343*^9, 3.493021638711966*^9}, {3.49310816847083*^9, 
    3.493108227273337*^9}, {3.4931140180372887`*^9, 3.493114040717401*^9}, {
    3.496477148235777*^9, 3.4964772203204927`*^9}, {3.496477624588697*^9, 
    3.4964776382993727`*^9}, {3.496478061656601*^9, 3.496478062054576*^9}, {
    3.532682856183654*^9, 3.5326828829320307`*^9}, {3.5326829304419003`*^9, 
    3.532682933319811*^9}, {3.532682967494076*^9, 3.53268301223311*^9}, {
    3.532683269426059*^9, 3.532683273023244*^9}, 3.5326833237789173`*^9, {
    3.532683356063957*^9, 3.5326833955323963`*^9}, {3.532683437256956*^9, 
    3.532683465703704*^9}, {3.5326853181484833`*^9, 3.532685319744122*^9}, {
    3.532685737034916*^9, 3.532685750781702*^9}, {3.532685934391837*^9, 
    3.532685943361405*^9}, {3.532685981664762*^9, 3.532685988872621*^9}, {
    3.532686058774836*^9, 3.53268606300322*^9}, {3.532686101195445*^9, 
    3.532686104094468*^9}, {3.532686136905781*^9, 3.532686154098632*^9}, {
    3.532686336251033*^9, 3.532686341009259*^9}, 3.532686567628276*^9, {
    3.533288812903451*^9, 3.5332888474208307`*^9}, {3.5332888893877487`*^9, 
    3.533288890044958*^9}, {3.533288921982868*^9, 3.533288967003434*^9}, {
    3.533289481914648*^9, 3.533289555365199*^9}, 3.533289616607614*^9, {
    3.5332897719561787`*^9, 3.5332897805703363`*^9}, {3.5332898348106833`*^9, 
    3.5332898356243353`*^9}, {3.533292122166494*^9, 3.533292144384295*^9}, {
    3.533292188673533*^9, 3.5332922120544443`*^9}, {3.53329403083958*^9, 
    3.533294033797947*^9}, {3.533301653162293*^9, 3.533301665156402*^9}, {
    3.533308066978031*^9, 3.53330807109568*^9}, {3.533309343538185*^9, 
    3.5333093547921677`*^9}}]
}], "Subsection",
 CellChangeTimes->{{3.5324192962534847`*^9, 3.532419334183683*^9}, {
   3.532419390997566*^9, 3.532419396035358*^9}, {3.533328241801814*^9, 
   3.5333282457413607`*^9}, {3.5352736636413517`*^9, 3.535273664526073*^9}, {
   3.5352737003292007`*^9, 3.5352737302952642`*^9}, 3.535273773656034*^9, {
   3.53527655121012*^9, 3.535276557307975*^9}}],

Cell[CellGroupData[{

Cell["J = 2; n = 1;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
  3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
  3.494940835438064*^9}, {3.5324192174338617`*^9, 3.532419217895927*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "4.0297051242464885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "4.115506340442813`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "4.248851808315615`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "4.418855251208877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "4.614691762541722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "4.826824436792738`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "5.047749809267007`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "5.271507590295361`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "5.49398830028641`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "5.712648347437813`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "5.92614302321896`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "6.133848167783533`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "6.335609116039806`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "6.531560429334645`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "6.72212172615551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "6.907518432396886`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "7.088104462402436`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "7.264200549561002`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "7.436115738688898`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "7.604112305009842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "7.768440249883821`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "7.929345874463551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "8.087017851402361`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "8.241629425840554`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "8.39336123236598`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "8.542375699272577`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "8.688788349903614`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "8.832764531729916`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "8.974408116192365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "9.11381446523906`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "9.251099436567825`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "9.386380765971316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "9.519688308483053`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "9.651170615634962`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "9.780873663037575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "9.908836354174392`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "10.035152994719892`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "10.159915951207639`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "10.283148817507335`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "10.404897663344084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "10.52522233878673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "10.644168467409454`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "10.761839367837178`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "10.878180496261255`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "10.993302843592884`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "11.107218845633165`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "11.219974389496524`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "11.331598846736835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "11.442126490495498`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "11.551601068698236`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "11.660026564675102`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "11.767462481269876`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "11.873905975502918`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "11.97941901961222`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "12.084002836930628`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "12.187683735629443`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "12.290467806589362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "12.392436328830039`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "12.493555747714467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "12.59383666901182`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "12.693325915935798`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "12.792031754555504`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "12.889994394749795`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "12.987211795765552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "13.083682024617461`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "13.17945556242067`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "13.274551131906621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "13.368952275330212`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "13.46271183234269`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "13.55577441492249`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "13.64825843895376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "13.740072337845309`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.53332780979882*^9, 3.533327841023252*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"2", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "5.888265979115214`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "3.11236194114087`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "2.254447610989968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "1.870206501304084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "1.671160180432418`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "1.5617419021591867`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "1.5006599009913335`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "1.4681927820392187`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "1.4531715164342829`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "1.4488978114717157`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "1.451214232201328`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "1.4575758551228464`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "1.4663834683895731`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "1.4766119600977399`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "1.4874801806628772`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "1.4986608976295743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "1.5098667793264309`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "1.5209317166591225`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "1.5317385988953989`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "1.5422392012880097`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "1.5523890718947349`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "1.5621700396030735`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "1.5715901650522184`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "1.5806417430876516`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "1.5893388132531587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "1.5976853367144723`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "1.6056936927498922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "1.6133875542948999`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "1.6207794435954086`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.6278742187935547`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "1.634699490536421`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "1.6412693124292703`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "1.6475820645162247`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "1.6536701807796563`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "1.6595296520333251`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "1.6651731341064941`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "1.6706275343188977`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "1.6758822922940575`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "1.680958354860124`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "1.685864275587784`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "1.690604173647254`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "1.6951828027568954`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "1.6996285153821233`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "1.7039235710502068`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "1.7080870148573561`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "1.7121205744432848`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "1.716034028028032`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "1.7198288820082668`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "1.723512108978751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "1.7270926687429207`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "1.7305679415593753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "1.7339477370655527`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "1.73723165936985`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "1.7404307571343758`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "1.7435407995496803`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "1.7465684506699517`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "1.7495196141741818`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "1.7523936331945875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "1.7551953925485244`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.7579264027390356`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "1.760588664026285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "1.7631881706760442`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "1.7657248616648833`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "1.768201440387176`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "1.7706223005995227`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "1.7729815175626478`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "1.7752909899968683`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "1.7775466339051902`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "1.779753401107298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.781911364985245`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "1.7840231677915166`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "1.786083817435869`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.533328319982347*^9, 3.533328335057433*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J = 3; n = 1;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
  3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
  3.494940835438064*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "5.019852084015467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "5.077726159666279`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "5.169170307325782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "5.288278554193654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "5.428906342250219`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "5.585395108805807`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "5.752875477443725`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "5.927335525521171`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "6.105588173173022`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "6.286201520165688`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "6.466211925055765`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "6.6449178029676785`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "6.8215740419664375`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "6.995698811935711`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "7.167007887562639`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "7.33538548293016`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "7.500754486307762`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "7.663214097725353`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "7.822713987335784`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "7.9794876773515515`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "8.133472727719289`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "8.284848765074`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "8.433701720101324`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "8.58017830281758`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "8.724229060431162`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "8.866139347313917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "9.005919450179835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "9.143619560554686`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "9.279359345159357`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "9.413215537818159`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "9.545219082688279`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "9.675487591519783`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "9.80403681079953`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "9.930992865111156`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "10.056372884147503`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "10.180154503635448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "10.302521445224869`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.533327871372588*^9, 3.533327890680071*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"3", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "10.124231249965938`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "5.24412632598285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "3.6898452497918397`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "2.9597986148441566`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "2.553689738816437`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "2.3053202280008795`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "2.1440640701871474`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "2.0350883593243845`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "1.9593904063973615`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "1.9047314557351431`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "1.8657638393543505`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "1.8373592039865894`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "1.8165175739308541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "1.8011885267656775`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "1.789944335035953`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "1.7817566049650326`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "1.7758948576638842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "1.771795991724881`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "1.7690845098928463`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "1.7674161210477173`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "1.7665956043346014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "1.7664252779984877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "1.7667666894252876`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "1.7675121418389503`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "1.7685864727063403`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "1.7699012646588739`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "1.7714129305806352`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "1.7730832793768563`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "1.7748709858142468`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.7767497464064732`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "1.7786959120304051`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "1.7806932225334298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "1.7827223145626698`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "1.7847718465557771`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "1.7868340443015291`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "1.7889009071481485`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "1.7909639636871093`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.533328390520438*^9, 3.533328404919866*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J = 4; n = 1;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
  3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
  3.494940835438064*^9}, {3.5324191893159018`*^9, 3.532419189802705*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "6.013747666072885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "6.054160745603186`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "6.118974630364518`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "6.205020828673763`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "6.308784595436077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "6.4268123225881215`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "6.555941662664431`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "6.693403027603219`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "6.8368457560202245`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "6.984576268213449`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "7.134754567985449`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "7.286233788318935`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "7.438222519778258`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "7.589985682870376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "7.740845492682591`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "7.890724229459124`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.61`", ",", "7.905720123131216`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.62`", ",", "7.92062373033924`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.63", ",", "7.935555093533203`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "8.612774774613722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "8.755512406059903`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "8.894853465207047`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "9.031651670733451`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "9.16659215481116`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "9.299817084020479`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "9.431338837441196`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "9.561357704559894`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "9.689737118289806`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "9.816580872148231`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "9.942031047399777`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "10.065933152637983`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "10.188411979803877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "10.309627583443424`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.533327896017068*^9, 3.533327915420824*^9}, 
   3.535273863880869*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"4", ",", "1"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "13.877406523741158`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "7.105999811087069`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "4.9170227378188`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "3.868050451341121`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "3.2702922248017483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "2.894362430694149`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "2.6423156002459307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "2.465535436294376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "2.337313049494304`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "2.2415519503481507`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "2.168831918730873`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "2.112576383672432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "2.0683118865490977`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "2.033086748731546`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "2.004849417606938`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "1.9818472786824133`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.61`", ",", "1.9797537759648611`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.62`", ",", "1.9777420353653412`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.63", ",", "1.9757465214781826`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "1.9698348839199342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "1.9525257511672927`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "1.9382062964146345`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "1.926300679780288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "1.916371354072259`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "1.9080676074900687`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "1.901494822765562`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "1.896148100324865`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "1.89168078544209`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "1.8879299870633466`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "1.8847927874731307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "1.8821440258718825`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "1.8799453175235663`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.8781242157624962`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "1.8766074564656012`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "1.8753844081782476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "1.8744102572955659`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "1.873627935798393`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.533328493562645*^9, 3.533328504028532*^9}, 
   3.53527386867584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J = 4; n = 2;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
   3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
   3.494940835438064*^9}, {3.532419194461053*^9, 3.532419200179636*^9}, 
   3.532419735451365*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "6"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "6.035834481287755`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "6.1394680100114405`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "6.3010313326459215`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "6.508280721416001`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "6.7495125454522995`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "7.014842725421534`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "7.296354181694493`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "7.5877285092844`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "7.883969059212118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "8.181117095024279`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "8.476070753640757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "8.76660471439637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "9.05125209731479`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "9.329193847800966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "9.600011642211589`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "9.863801908785387`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "10.120777501202742`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "10.37127194030179`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "10.615657626068872`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "10.854302483634523`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "11.087577040026835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "11.31579563300157`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "11.539284920971`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "11.75832638595485`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "11.97317310171376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "12.18406332242421`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "12.391199867167067`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "12.594804988544302`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "12.795040931933872`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "12.992078658459262`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "13.186055292994`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "13.377130681183733`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "13.565424938350642`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "13.751061010364296`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "13.934152608830274`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "14.114803184010405`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "14.293061622243686`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "14.469137947336986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "14.642998408883647`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "14.814721553075223`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "14.984487708552011`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "15.152328502894584`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "15.318238475744234`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "15.48235629637331`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "15.644721700271631`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "15.805383932120138`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "15.964390598320268`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "16.12182206987048`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "16.27768790241942`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "16.432055419925454`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "16.584960588763664`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "16.7364370245333`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "16.88653511754599`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "17.03531889912999`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "17.18278806788961`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "17.328945730466348`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "17.47388711380497`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "17.61758387643989`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "17.760145569850664`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "17.90156863918502`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "18.041836497940608`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "18.181023017893235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "18.31914142212758`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "18.456208050434622`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "18.592256288913315`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "18.727275398382858`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "18.861370608607732`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "18.99450102525569`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "19.126691504837773`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "19.25796389806144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "19.38833146076285`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "19.517726620216436`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "19.6464255511332`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "19.774193679338886`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "19.901166214584972`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "20.0273153569564`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "20.152640175665198`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.533327921327814*^9, 3.5333279430682783`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"4", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "3.3192859447051344`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "1.7623373749006621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "1.2845278271299767`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "1.0732805903324987`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "0.9667126850113101`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "0.9116001714900206`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "0.8856132483194991`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "0.8778593829089022`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "0.8822656199859334`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.8949977101302379`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "0.9134966098016483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "0.9357959019412806`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "0.9604068215794879`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "0.9861587215197462`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "1.0123889238258448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "1.0384013924671442`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "1.0638363423740598`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "1.0884674703352961`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "1.1121711505805514`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "1.134877533441559`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "1.1565708734479432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "1.177276241177235`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "1.197022240268143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "1.2158460827942708`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "1.233792478558692`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "1.2509111125154917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "1.267244859625558`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "1.2828399932595922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "1.2977409734499457`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.311990556055309`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "1.3256267211657222`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "1.3386882791883365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "1.3512088324613225`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "1.363220305468294`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "1.3747532624195409`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "1.3858351945625427`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "1.3964926322893374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "1.4067510323074353`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "1.4166240078922263`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "1.4261322453932699`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "1.4353102345976627`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "1.4441696514832063`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "1.4527193776126959`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "1.4609835648681104`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "1.4689740687646782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "1.4767041034629578`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "1.4841864021373758`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "1.4914359966302422`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "1.4984591259170272`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "1.5052686897768175`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "1.5118762449320122`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "1.5182875706964183`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "1.5245144716750219`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "1.5305648185963128`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "1.536444947396469`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "1.5421589231306794`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "1.547719662621763`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "1.5531340423866828`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "1.5584006453131176`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.5635342102134535`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "1.5685315615650135`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "1.5734040432573453`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "1.578155412696845`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "1.5827910550380824`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "1.5873115122578139`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "1.591721240173328`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "1.5960349915072678`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "1.6002428652156002`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "1.6043543888425085`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.6083718910162954`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "1.6123004832764658`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "1.61613598480407`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "1.619898617397692`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "1.6235723416826169`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "1.6271709206950982`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "1.6306903051375556`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "1.6341369313905472`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.533328567734934*^9, 3.533328582095357*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J = 5; n = 2;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
   3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
   3.494940835438064*^9}, {3.532419194461053*^9, 3.532419200179636*^9}, 
   3.532419735451365*^9, {3.533327971190892*^9, 3.5333279716804047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"5", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "7.02974174363877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "7.116055480620046`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "7.251390854059243`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "7.426107125338598`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "7.630683978669138`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "7.85687079627357`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "8.09798894420212`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "8.348802192361601`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "8.605270852257744`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "8.864343301356277`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "9.123641862173587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "9.381461632275627`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "9.636566662453449`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "9.88812073378467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "10.1355914838912`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "10.378685951691434`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "10.617265636499965`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "10.851327825502928`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "11.080955878364483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "11.306261165838729`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "11.527385460352601`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "11.744488958001917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "11.957744893517686`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "12.167315517522864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "12.373366970285643`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "12.576045591160643`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "12.775482548111993`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "12.97186674196428`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "13.16530986213741`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "13.355924375430886`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "13.54383172441456`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "13.729139602696737`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "13.91195404282931`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "14.092370321452448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "14.270478040719585`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "14.446358077917148`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "14.62010157634789`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "14.791781183585856`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "14.961457337476178`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "15.129220163182788`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "15.295115871203214`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "15.459208585547385`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "15.621522265610446`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "15.782184981005516`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "15.941214351925233`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "16.09864493100742`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "16.25454343274751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "16.408931673834147`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "16.561875194000635`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "16.713408702347845`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "16.863560708068288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "17.012370262136457`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "17.159877586756153`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "17.30611461616174`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "17.451119230090374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "17.594920545507833`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "17.73753214975907`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "17.879006497942765`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "18.01936072171645`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "18.158615649952058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "18.296807304741286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "18.433965025916887`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "18.570082365626774`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "18.70517279979025`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "18.839338487451904`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "18.972525761985498`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "19.1047973074593`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "19.236148391554973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "19.36659640982657`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "19.49615378697939`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "19.624857630790537`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "19.752716054021914`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "19.879756050688925`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "20.00598109225933`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "20.13139816683664`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "20.25606214559252`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "20.37993038770884`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.533327921327814*^9, 3.5333279430682783`*^9}, {
  3.533327974301362*^9, 3.533328015911257*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"5", ",", "2"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "5.873857168363453`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "3.0836508182247506`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "2.211496710163407`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "1.8129277595920885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "1.599368005469479`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "1.4753144458144838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "1.4004321385755258`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "1.3549700985502853`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "1.3281918130290828`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "1.3137296486731649`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "1.3077048945929493`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "1.3074840381598303`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "1.3112904860118753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "1.3178737901050406`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "1.3263450339168923`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "1.336062610690342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "1.3465654299844463`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "1.357525503176638`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "1.3686976364437602`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "1.3799152917127644`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "1.39106015597084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "1.4020489552155002`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "1.412823400279477`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "1.4233462261647565`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "1.4335931648123703`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "1.443552188435076`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "1.4532194637839366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "1.4625847316217873`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "1.4716563970632188`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.4804390371446723`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "1.488940034486934`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "1.4971674169865063`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "1.505130489424985`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "1.512837802438476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "1.5202993856283187`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "1.527524338651254`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "1.5345224496378944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "1.5413030041842195`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "1.5478740156234265`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "1.5542454046580774`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "1.5604247617508096`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "1.5664200622805808`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "1.5722425150469175`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "1.5778919084937049`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "1.5833798761561677`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "1.5887120414621516`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "1.593895866138414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "1.5989368673647018`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "1.6038410503956606`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "1.6086133215028593`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "1.6132595927358353`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "1.6177843355453956`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "1.6221923494180264`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "1.6264880516874574`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "1.6306759113880431`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "1.6347604130767457`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "1.6387439502221433`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "1.6426320870111064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "1.6464269175946273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.650132402664464`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "1.653751573687948`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "1.657288126328608`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "1.660743570885516`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "1.6641250242539838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "1.667427498561407`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "1.670656551179759`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "1.6738181153671325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "1.6769114766160687`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "1.679939055978441`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.682902633676274`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "1.685805564806138`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "1.6886502619297497`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "1.69143744903853`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "1.6941683299803953`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "1.6968444327317793`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "1.6994701881450052`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "1.702043856654875`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.5333281175308647`*^9, 3.533328148104537*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J = 6; n = 3;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
   3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
   3.494940835438064*^9}, {3.532419194461053*^9, 3.532419200179636*^9}, 
   3.532419735451365*^9, {3.533327971190892*^9, 3.5333279716804047`*^9}, {
   3.533328622643159*^9, 3.5333286262890368`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"6", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "8"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "8.03765475102415`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "8.146548585775639`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "8.316359824474706`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "8.534432707100144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "8.7888927582634`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "9.069979018399426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "9.370138264592473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "9.683615941260298`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "10.005973437128505`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "10.333703089065077`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "10.663867883240535`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "10.994087902423377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "11.322324715452185`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "11.646935685864303`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "11.966668686565773`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "12.280667976762064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "12.588408949219772`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "12.889679680222061`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "13.184471785808224`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "13.472945755308883`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "13.755323102622501`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "14.031886582376766`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "14.302924305392933`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "14.568723849804464`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "14.829560452557978`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "15.085689596506857`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "15.337355470955336`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "15.58477493663985`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "15.82815689803378`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "16.067707428536522`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "16.303590145281294`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "16.53595681608797`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "16.76501132821648`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "16.99085011617937`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "17.21362831102903`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "17.433454657626072`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "17.650461186217427`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "17.864745991371667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "18.0764031501726`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "18.285535122164074`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "18.492235289276817`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "18.69660308828858`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "18.898705958534986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "19.098594488100257`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "19.296352303660672`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "19.492074983872303`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "19.685759187275984`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "19.87757693922851`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "20.06749795786377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "20.255590085206478`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "20.44193541596661`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "20.62656546296816`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "20.80944811033632`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "20.9907879574114`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "21.170521853739626`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "21.34872348141159`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "21.525413106984722`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "21.700656112179573`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "21.87445821952872`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "22.046867720086365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "22.217913137688782`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "22.387632481835148`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "22.556078007964704`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "22.72323063141636`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "22.889153037491177`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "23.053875548527994`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "23.217398022566364`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "23.379775284650716`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "23.54099772669952`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "23.70112802942753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "23.860167398392157`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "24.01817751279561`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "24.175073005827468`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "24.33098291916662`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "24.485884163299712`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "24.639820954348508`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "24.792733029070003`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.533327921327814*^9, 3.5333279430682783`*^9}, {
  3.533327974301362*^9, 3.533328015911257*^9}, {3.533328628792119*^9, 
  3.533328638610647*^9}, {3.5333286743045673`*^9, 3.5333286751206923`*^9}, {
  3.533328780503633*^9, 3.533328784173687*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"6", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "2.331672959241314`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "1.2377809846674401`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.9016061085472166`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "0.7522958897811692`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "0.6761672050758509`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "0.6359373495611751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "0.6161153499636565`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "0.6092870763937908`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "0.6115119518972186`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.6204558416382399`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "0.6346926705756198`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "0.6530898760158017`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "0.6747596922109004`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "0.698899705644377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "0.7247759491880096`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "0.751715943134884`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "0.7791682660831094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "0.8066616096666143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "0.8338471689059549`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.8604797702540369`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "0.8863913625164375`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "0.9114725242028955`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "0.9356660819878778`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "0.9589510024920385`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "0.9813278297702642`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "1.002813750442691`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "1.0234350576023319`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "1.043220404698773`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "1.0622088118466912`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.0804376138294978`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "1.0979399823418208`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "1.1147559723786822`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "1.1309186394194097`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "1.146459134971654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "1.161414122301446`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "1.1758113020231753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "1.1896833112360259`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "1.2030544465509834`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "1.2159517841122474`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "1.2283955674023332`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "1.2404130606734403`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "1.2520299980424712`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "1.2632610273640539`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "1.2741223666153605`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "1.2846323878022794`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "1.2948135941100791`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "1.304676681301226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "1.3142370941595996`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "1.3235110280702629`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "1.33250776600365`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "1.3412455725717602`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "1.349731898036074`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "1.3579720399239597`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "1.3659894906385242`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "1.3737826214229933`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "1.3813660454270587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "1.3887446467739746`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "1.3959350152678345`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "1.4029331841639452`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.409755676625335`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "1.4164023232701153`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "1.4228852676370234`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "1.4292108486480684`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "1.4353832858225304`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "1.4414053416484522`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "1.447284991040883`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "1.4530363370490014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "1.458646519087713`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "1.4641296216960151`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.469491662040728`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "1.47473640335898`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "1.4798724884418726`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "1.4848884900314192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "1.4898009787552438`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "1.4946100101380977`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "1.4993183176658276`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "1.5039224617905553`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.5333281175308647`*^9, 3.533328148104537*^9}, {
   3.533328643454253*^9, 3.533328652698146*^9}, 3.533328764527162*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J = 7; n = 3;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
   3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
   3.494940835438064*^9}, {3.532419194461053*^9, 3.532419200179636*^9}, 
   3.532419735451365*^9, {3.533327971190892*^9, 3.5333279716804047`*^9}, {
   3.533328622643159*^9, 3.5333286262890368`*^9}, {3.5333286605223083`*^9, 
   3.533328660961114*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"7", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "9.033834791843738`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "9.131889570119283`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "9.2853095133605`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "9.482999381809307`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "9.714267775789725`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "9.970092327538019`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "10.243351008223108`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "10.52857952659037`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "10.821619546910696`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "11.11929909853044`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "11.419158583428883`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "11.719301036107579`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "12.0182373416408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "12.314854328611247`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "12.608287953908532`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "12.89792018047196`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "13.183344539993183`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "13.464300798201952`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "13.74066731689103`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "14.012416034325797`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "14.279587994325098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "14.542263387448525`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "14.80057333243108`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "15.054644033748062`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "15.304632331850968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "15.550662445148888`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "15.792915839985287`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "16.0315301016054`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "16.266653533119623`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "16.498420489455295`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "16.726960423876697`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "16.952386044726595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "17.174828755961144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "17.394398888966172`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "17.61119624151275`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "17.82532101773303`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "18.036855300356205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "18.245914560415454`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "18.45257821349039`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "18.656924296190677`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "18.85902517705675`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "19.058951909360065`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "19.25675505500753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "19.45253463993363`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "19.646336164852233`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "19.83821775190197`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "20.02823424284973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "20.216441802461897`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "20.40287897736189`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "20.587611498023332`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "20.77066624670395`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "20.952118479198496`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "21.13197397692756`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "21.310310200173966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "21.487146940195764`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "21.662509904875062`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "21.836461348207443`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "22.00901312432084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "22.180208575876613`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "22.35007099791253`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "22.5186525247864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "22.685959499786282`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "22.85203322796693`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "23.016896025214514`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "23.180566879073556`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "23.34308589022878`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "23.504470407845677`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "23.664744511185944`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "23.823932216048476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "23.982053923740043`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "24.139114929455406`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "24.29517755161824`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "24.450216515898138`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "24.60427844446818`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "24.757379136404786`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "24.909513599656037`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "25.060735318300246`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.533327921327814*^9, 3.5333279430682783`*^9}, {
  3.533327974301362*^9, 3.533328015911257*^9}, {3.533328628792119*^9, 
  3.533328677969256*^9}, {3.533328854194284*^9, 3.533328857941931*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"7", ",", "3"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "4.221112809161226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "2.2258404116786488`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "1.6059602572120149`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "1.3251660188848593`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "1.1766061078151848`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "1.0920126566832986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "1.042691422246143`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "1.0146730929205046`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "1.000403284088657`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.9954428203319593`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "0.9970251724989159`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "1.0032889583357094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "1.01293177490976`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "1.0250002909795966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "1.0387849132691922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "1.0537393147867582`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "1.0694354732864484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "1.0855510242998325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "1.1018346162325474`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "1.1180983302267147`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "1.134203552362371`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "1.1500489695018372`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "1.1655653318937274`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "1.1807074526662682`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "1.1954428492931712`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "1.2097596749780233`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "1.223641296799124`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "1.2370904857131586`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "1.2501116421469016`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "1.262713115686109`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "1.2749050908334072`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "1.2867007944108084`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "1.29811243960444`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "1.3091536190320034`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "1.319838956412729`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "1.3301819559964723`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "1.3401981475379185`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "1.3498991239471763`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "1.359297147228499`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "1.368406108809891`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "1.377238170348151`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "1.3858052537554104`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "1.3941166085810566`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "1.4021862265449183`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "1.4100227261898757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "1.4176356551639961`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "1.4250346974035863`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "1.4322280549806743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "1.4392216959351805`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "1.4460284163941823`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "1.4526530253721912`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "1.4591037785386978`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "1.4653858918026226`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "1.4715081246064627`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "1.477475325849266`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "1.4832924425282812`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "1.488967191725914`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "1.4945034759330047`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "1.4999119144341029`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.5051852661262184`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "1.510336160685299`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "1.515367302717106`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "1.52028394185623`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "1.525090361544073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "1.529788554645786`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "1.534383924810731`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "1.5388798830471184`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "1.5432782232161266`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "1.5475836651204173`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.551798407600286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "1.555924388640611`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "1.5599683937668736`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "1.5639284574679289`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "1.5678095491787556`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "1.571613536015843`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "1.5753411266444546`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "1.5789987153982243`"}], "}"}]}], "}"}]}], ";"}]], \
"Input",
 CellChangeTimes->{{3.5333281175308647`*^9, 3.533328148104537*^9}, {
   3.533328643454253*^9, 3.533328667449541*^9}, 3.533328837967306*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["J = 8; n = 4;", "Subsubsection",
 CellChangeTimes->{{3.4929476626272287`*^9, 3.492947667234767*^9}, {
   3.493109096990967*^9, 3.493109100013262*^9}, {3.494940833458291*^9, 
   3.494940835438064*^9}, {3.532419194461053*^9, 3.532419200179636*^9}, 
   3.532419735451365*^9, {3.533327971190892*^9, 3.5333279716804047`*^9}, {
   3.533328622643159*^9, 3.5333286262890368`*^9}, {3.533328695360957*^9, 
   3.533328699150888*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Eexact", "[", 
    RowBox[{"8", ",", "4"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "10.038419824804022`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "10.149508495185543`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "10.32271744791278`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "10.545180423599113`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "10.804921863298727`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "11.092209293993818`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "11.399632830395959`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "11.721681004557723`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "12.054240865910183`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "12.394178480214503`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "12.73901428801608`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "13.086712600262912`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "13.435530256594827`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "13.783934168648432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "14.130569345999035`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "14.47425485774426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "14.814012804014276`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "15.149079135509261`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "15.478916099337088`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "15.803199023257097`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "16.121783954529736`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "16.434669417913586`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "16.7419516623468`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "17.04379318367596`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "17.340379625296574`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "17.63192362005114`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "17.918643480161613`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "18.200727317893108`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "18.478397555613594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "18.75184673528546`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "19.021252369774608`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "19.28677942373885`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "19.548596511202938`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "19.806848404391854`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "20.061676249625048`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "20.31321819706328`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "20.56158419578131`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "20.806917729280173`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "21.049305096039326`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "21.288855348229895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "21.525673338329984`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "21.759847034492477`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "21.99146355930181`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "22.22061402187169`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "22.44735342571411`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "22.67177957794275`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "22.893960261770122`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "23.1139541871952`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "23.331818847025577`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "23.54763220597261`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "23.761451157634127`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "23.973318946308503`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "24.183292733003`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "24.3914299773021`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "24.597758482890907`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "24.802359493843316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "25.005253688378176`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "25.206484154075945`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "25.406074108099066`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "25.604092500199172`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "25.8005759864367`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "25.99553730505922`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "26.189032617930334`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "26.381094118221043`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "26.57174193932795`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "26.761005944839116`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "26.9489208392459`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "27.135537071192413`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "27.32082684560393`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "27.50487310876582`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "27.68766687591955`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "27.86925626273179`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "28.049670117627766`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "28.228904720862623`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "28.406980714193836`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "28.583950647288464`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "28.75982120475366`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.533327921327814*^9, 3.5333279430682783`*^9}, {
  3.533327974301362*^9, 3.533328015911257*^9}, {3.533328628792119*^9, 
  3.533328638610647*^9}, {3.533328701296782*^9, 3.5333287075840282`*^9}, {
  3.535273617842141*^9, 3.535273627043447*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"wExact", "[", 
    RowBox[{"8", ",", "4"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1`", ",", "1.8009845137042753`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.2`", ",", "0.9554818929546832`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.3`", ",", "0.6951569426237014`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.4`", ",", "0.5789481625477557`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.5`", ",", "0.5189989379707594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6`", ",", "0.48649408306373654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7`", ",", "0.4694746701197156`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8`", ",", "0.46223960821904464`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9`", ",", "0.46180800841972236`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.`", ",", "0.46650180889047854`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1`", ",", "0.47533285924410124`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2`", ",", "0.48765366895912793`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3`", ",", "0.5029976482680404`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4`", ",", "0.5209777781825304`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.5`", ",", "0.5412221009896853`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.6`", ",", "0.5633518426095705`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7`", ",", "0.5869621113246266`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8`", ",", "0.6116473624472609`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9`", ",", "0.6370141277208022`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.`", ",", "0.6627078106977868`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1`", ",", "0.6884251917673191`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2`", ",", "0.7139212948859492`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.3`", ",", "0.7390122358215864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4`", ",", "0.7635658003716687`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5`", ",", "0.7874909802985366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.6`", ",", "0.8107317862789348`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.7`", ",", "0.833256821109351`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.8`", ",", "0.8550537707146058`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.9`", ",", "0.8761246476413939`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.`", ",", "0.8964806407722439`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.1`", ",", "0.9161361037649223`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.2`", ",", "0.9351125099529911`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.3`", ",", "0.9534323652120631`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.4`", ",", "0.9711197953707512`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.5`", ",", "0.9882018266892787`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.6`", ",", "1.00470124231208`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.7`", ",", "1.0206438422797914`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.8`", ",", "1.0360547747080937`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"3.9`", ",", "1.050956268384139`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.`", ",", "1.0653726166057749`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.1`", ",", "1.0793240453278792`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.2`", ",", "1.0928321625690123`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.3`", ",", "1.105915826567913`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.4`", ",", "1.1185961488523726`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.5`", ",", "1.1308862388873986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.6`", ",", "1.1428094061551806`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.7`", ",", "1.1543774577908232`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.8`", ",", "1.1656071210351273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4.9`", ",", "1.1765136056878465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.`", ",", "1.1871088325170889`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.1`", ",", "1.197410786913115`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.2`", ",", "1.2074237998765638`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.3`", ",", "1.2171638487060141`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.4`", ",", "1.2266426562672792`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.5`", ",", "1.2358684211845445`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.6`", ",", "1.2448548777045392`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.7`", ",", "1.2536091174917574`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.8`", ",", "1.2621423031996208`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5.9`", ",", "1.270455827460316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.`", ",", "1.2785683125277`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.1`", ",", "1.2864791461013567`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.2`", ",", "1.2941988715490749`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.3`", ",", "1.3017346312729363`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.4`", ",", "1.3090966175052696`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.5`", ",", "1.3162832132110895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.6`", ",", "1.323306007144823`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.7`", ",", "1.330171768276975`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.8`", ",", "1.3368805784191287`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"6.9`", ",", "1.3434385460937701`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.`", ",", "1.34985623979607`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.1`", ",", "1.356133040729797`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.2`", ",", "1.3622783051474106`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.3`", ",", "1.3682989190207964`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.4`", ",", "1.37418868616374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.5`", ",", "1.3799565143347081`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.6`", ",", "1.3856061025222552`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"7.7`", ",", "1.3911422231741488`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5333281175308647`*^9, 3.533328148104537*^9}, {
   3.533328643454253*^9, 3.533328652698146*^9}, {3.5333287096795483`*^9, 
   3.533328712815509*^9}, 3.535273500311359*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{640, 683},
WindowMargins->{{-2, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Mac OS X x86 (32-bit) (November 11, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[567, 22, 6122, 86, 65, "Subsection"],
Cell[CellGroupData[{
Cell[6714, 112, 252, 3, 24, "Subsubsection"],
Cell[6969, 117, 6279, 154, 568, "Input"],
Cell[13251, 273, 6245, 152, 553, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19533, 430, 204, 3, 24, "Subsubsection"],
Cell[19740, 435, 3354, 84, 298, "Input"],
Cell[23097, 521, 3324, 82, 298, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26458, 608, 252, 3, 24, "Subsubsection"],
Cell[26713, 613, 3055, 77, 268, "Input"],
Cell[29771, 692, 3337, 83, 298, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33145, 780, 278, 4, 24, "Subsubsection"],
Cell[33426, 786, 6702, 164, 598, "Input"],
Cell[40131, 952, 6671, 162, 598, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46839, 1119, 326, 4, 24, "Subsubsection"],
Cell[47168, 1125, 6759, 165, 598, "Input"],
Cell[53930, 1292, 6660, 162, 598, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[60627, 1459, 378, 5, 24, "Subsubsection"],
Cell[61008, 1466, 6912, 167, 598, "Input"],
Cell[67923, 1635, 6741, 163, 598, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74701, 1803, 430, 6, 24, "Subsubsection"],
Cell[75134, 1811, 6857, 166, 598, "Input"],
Cell[81994, 1979, 6732, 163, 598, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88763, 2147, 428, 6, 24, "Subsubsection"],
Cell[89194, 2155, 6912, 167, 598, "Input"],
Cell[96109, 2324, 6800, 164, 598, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

